Understanding Bounding Functions in Safety-Critical UAV Software

Unmanned Aerial Vehicles (UAVs) are an emerging computation platform known for their safety-critical need. In this paper, we conduct an empirical study on a widely used open-source UAV software framework, Paparazzi, with the goal of understanding the safety-critical concerns of UAV software from a bottom-up developer-in-the-field perspective. We set our focus on the use of Bounding Functions (BFs), the runtime checks injected by Paparazzi developers on the range of variables. Through an in-depth analysis on BFs in the Paparazzi autopilot software, we found a large number of them (109 instances) are used to bound safety-critical variables essential to the cyber-physical nature of the UAV, such as its thrust, its speed, and its sensor values. The novel contributions of this study are two fold. First, we take a static approach to classify all BF instances, presenting a novel datatype-based 5-category taxonomy with fine-grained insight on the role of BFs in ensuring the safety of UAV systems. Second, we dynamically evaluate the impact of the BF uses through a differential approach, establishing the UAV behavioral difference with and without BFs. The two-pronged static and dynamic approach together illuminates a rarely studied design space of safety-critical UAV software systems.

==> code_snippets/actuators_asctec.c <==
void actuators_asctec_set(bool motors_on)
{
  ...
  
  Bound(actuators_asctec.cmds[PITCH], ASCTEC_MIN_CMD, ASCTEC_MAX_CMD);
  Bound(actuators_asctec.cmds[ROLL], ASCTEC_MIN_CMD, ASCTEC_MAX_CMD);
  Bound(actuators_asctec.cmds[YAW],  ASCTEC_MIN_CMD, ASCTEC_MAX_CMD);
  if (motors_on) {
    Bound(actuators_asctec.cmds[THRUST], ASCTEC_MIN_THROTTLE + 1, ASCTEC_MAX_THROTTLE);
  }
  
  ...
}

==> code_snippets/ahrs_float_cmpl.c <==
void ahrs_fc_realign_heading(float heading)
{
  FLOAT_ANGLE_NORMALIZE(heading);

  /* quaternion representing only the heading rotation from ltp to body */
  struct FloatQuat q_h_new;
  q_h_new.qx = 0.0;
  q_h_new.qy = 0.0;
  q_h_new.qz = sinf(heading / 2.0);
  q_h_new.qi = cosf(heading / 2.0);
  
  ...
}

==> code_snippets/common_nav.c <==
void nav_move_waypoint(uint8_t wp_id, float ux, float uy, float alt)
{
  ...
  
  dx = ux - nav_utm_east0 - waypoints[WP_HOME].x;
  dy = uy - nav_utm_north0 - waypoints[WP_HOME].y;
  BoundAbs(dx, max_dist_from_home);
  BoundAbs(dy, max_dist_from_home);

  ...
}

==> code_snippets/electrical.c <==
void electrical_periodic(void)
{
  ...
  
  electrical.current = MilliAmpereOfAdc(current_adc); 
  /* Prevent an overflow on high current spikes when using the motor brake */
  BoundAbs(electrical.current, 65000);
  
  ...
}

==> code_snippets/energy_ctrl.c <==
void v_ctl_climb_loop(void)
{
  ...
  
  // Speed Controller to PseudoControl: gain 1 -> 5m/s error = 0.5g acceleration
  v_ctl_desired_acceleration = speed_error * v_ctl_airspeed_pgain / 9.81f;
  BoundAbs(v_ctl_desired_acceleration, v_ctl_max_acceleration);
  
  ...
}

==> code_snippets/energy_ctrl2.c <==
void v_ctl_climb_loop(void)
{
  ...
  
  // Auto Cruise Throttle
  if (autopilot.launch && (v_ctl_mode >= V_CTL_MODE_AUTO_CLIMB)) {
    v_ctl_auto_throttle_nominal_cruise_throttle += v_ctl_auto_throttle_of_airspeed_igain * speed_error * dt_attidude + en_tot_err * v_ctl_energy_total_igain * dt_attidude;
    Bound(v_ctl_auto_throttle_nominal_cruise_throttle, 0.0f, 1.0f);
  }

  // Total Controller
  float controlled_throttle = v_ctl_auto_throttle_nominal_cruise_throttle + v_ctl_auto_throttle_climb_throttle_increment * v_ctl_climb_setpoint + v_ctl_auto_throttle_of_airspeed_pgain * speed_error + v_ctl_energy_total_pgain * en_tot_err;
						
  ...
}

==> code_snippets/guidance_OA.c <==
void OA_update()
{
  ...
  
  /* Calculate the commands */
  opticflow_stab.cmd.phi   = opticflow_stab.phi_pgain * err_vx / 100 + opticflow_stab.phi_igain * opticflow_stab.err_vx_int;
  opticflow_stab.cmd.theta = -(opticflow_stab.theta_pgain * err_vy / 100 + opticflow_stab.theta_igain * opticflow_stab.err_vy_int);

  /* Bound the roll and pitch commands */
  BoundAbs(opticflow_stab.cmd.phi, CMD_OF_SAT);
  BoundAbs(opticflow_stab.cmd.theta, CMD_OF_SAT);
  
  ...
}

==> code_snippets/guidance_h_ref.c <==
float gh_set_tau(float tau)
{
  gh_ref.tau = tau;
  Bound(gh_ref.tau, 0.01f, 2.0f);
  gh_ref.inv_tau = BFP_OF_REAL((1. / gh_ref.tau), GH_REF_INV_TAU_FRAC);
  return gh_ref.tau;
}

==> code_snippets/guidance_h_ref2.c <==
static void gh_saturate_ref_accel(void)
{
  /* Saturate accelerations */
  BoundAbs(gh_ref.accel.x, gh_ref.max_accel.x);
  BoundAbs(gh_ref.accel.y, gh_ref.max_accel.y);
}

==> code_snippets/guidance_indi.c <==
void guidance_indi_run(float heading_sp)
{
  ...

  guidance_euler_cmd.theta = pitch_filt.o[0] + control_increment.x;
  guidance_euler_cmd.phi = roll_filt.o[0] + control_increment.y;

  ...

  //Bound euler angles to prevent flipping
  Bound(guidance_euler_cmd.phi, -guidance_indi_max_bank, guidance_indi_max_bank);
  Bound(guidance_euler_cmd.theta, -guidance_indi_max_bank, guidance_indi_max_bank);

  //set the quat setpoint with the calculated roll and pitch
  struct FloatQuat q_sp;
  float_quat_of_eulers_yxz(&q_sp, &guidance_euler_cmd);
  QUAT_BFP_OF_REAL(stab_att_sp_quat, q_sp);
}

==> code_snippets/guidance_opticflow_hover.c <==
static void stabilization_opticflow_vel_cb(uint8_t sender_id __attribute__((unused)), uint32_t stamp, float vel_x, float vel_y, float vel_z, float noise_x, float noise_y, float noise_z)
{
  ...
  
  /* Calculate the commands */
  opticflow_stab.cmd.phi   = opticflow_stab.phi_pgain * err_vy + opticflow_stab.phi_igain * opticflow_stab.err_vy_int;

  /* Bound the roll command */
  BoundAbs(opticflow_stab.cmd.phi, CMD_OF_SAT);
}

==> code_snippets/guidance_v.c <==
  int32_t err_z  = guidance_v_z_ref - stateGetPositionNed_i()->z;
  Bound(err_z, GUIDANCE_V_MIN_ERR_Z, GUIDANCE_V_MAX_ERR_Z);
  int32_t err_zd = guidance_v_zd_ref - stateGetSpeedNed_i()->z;
  Bound(err_zd, GUIDANCE_V_MIN_ERR_ZD, GUIDANCE_V_MAX_ERR_ZD);

==> code_snippets/guidance_v2.c <==
void guidance_v_read_rc(void)
{
  ...

  guidance_v_rc_zd_sp = (MAX_PPRZ / 2) - (int32_t)radio_control.values[RADIO_THROTTLE];
  DeadBand(guidance_v_rc_zd_sp, GUIDANCE_V_CLIMB_RC_DEADBAND);

  ...
}

==> code_snippets/guidance_v_ref.c <==
void gv_update_ref_from_zd_sp(int32_t zd_sp, int32_t z_pos)
{
  gv_z_ref  += gv_zd_ref;
  gv_zd_ref += gv_zdd_ref;

  /* limit z_ref to GUIDANCE_V_REF_MAX_Z_DIFF from current z pos */
  int64_t cur_z = ((int64_t)z_pos) << (GV_Z_REF_FRAC - INT32_POS_FRAC);
  Bound(gv_z_ref, cur_z - GV_MAX_Z_DIFF, cur_z + GV_MAX_Z_DIFF);

  ...
}

==> code_snippets/gvf.c <==
void gvf_control_2D(float ke, float kn, float e, struct gvf_grad *grad, struct gvf_Hess *hess)
{
  ...
  
  // Coordinated turn
  if (autopilot_get_mode() == AP_MODE_AUTO2) {
    h_ctl_roll_setpoint = -atanf(omega * ground_speed / GVF_GRAVITY / cosf(att->theta));
    BoundAbs(h_ctl_roll_setpoint, h_ctl_roll_max_setpoint);

    lateral_mode = LATERAL_MODE_ROLL;
  }
}

==> code_snippets/ins_alt_float.c <==
void ins_alt_float_update_gps(struct GpsState *gps_s __attribute__((unused)))
{
  ...
	
  // dt between this and last callback in seconds
  float dt = (float)(now_ts - last_ts) / 1e6;
  last_ts = now_ts;

  // bound dt (assume GPS freq between 0.5Hz and 50Hz)
  Bound(dt, 0.02, 2)
  
  ...
  
  alt_kalman(utm.alt, dt);
  
  ...
}

==> code_snippets/motor_mixing.c <==
void motor_mixing_run(bool motors_on, bool override_on, pprz_t in_cmd[])
{
  ...
  
  if (max_cmd > MOTOR_MIXING_MAX_MOTOR) {
    int32_t saturation_offset = MOTOR_MIXING_MAX_MOTOR - max_cmd;
    BoundAbs(saturation_offset, MOTOR_MIXING_MAX_SATURATION_OFFSET);
    offset_commands(saturation_offset);
    motor_mixing.nb_saturation++;
  }
  
  ...
}

==> code_snippets/nav.c <==
void fly_to_xy(float x, float y)
{
  ...
  
  float diff = atan2f(x - pos->x, y - pos->y) - stateGetHorizontalSpeedDir_f();
  NormRadAngle(diff);
  BoundAbs(diff, M_PI / 2.);
	
  ...
}

==> code_snippets/navigation.c <==
void nav_circle(struct EnuCoor_i *wp_center, int32_t radius)
{
  ...
  
  int32_t last_qdr = nav_circle_qdr;
  // compute qdr
  nav_circle_qdr = int32_atan2(pos_diff.y, pos_diff.x);
  // increment circle radians
  if (nav_circle_radians != 0) {
    int32_t angle_diff = nav_circle_qdr - last_qdr;
    INT32_ANGLE_NORMALIZE(angle_diff);
    nav_circle_radians += angle_diff;
  }
  
  ...
}

==> code_snippets/navigation3.c <==
void nav_route(struct EnuCoor_i *wp_start, struct EnuCoor_i *wp_end)
{
  ...
  
  nav_leg_progress = (pos_diff.x * wp_diff.x + pos_diff.y * wp_diff.y) / nav_leg_length;
  int32_t progress = Max((CARROT_DIST >> INT32_POS_FRAC), 0);
  nav_leg_progress += progress;
  int32_t prog_2 = nav_leg_length;
  Bound(nav_leg_progress, 0, prog_2);
  
  ...
  
  VECT2_SUM(navigation_target, *wp_start, progress_pos);

  ...
}

==> code_snippets/navigation4.c <==
void nav_route(struct EnuCoor_i *wp_start, struct EnuCoor_i *wp_end)
{
  ...
  
  nav_leg_progress = (pos_diff.x * wp_diff.x + pos_diff.y * wp_diff.y) / nav_leg_length;

  ...
}

==> code_snippets/navigation4_fixed.c <==
void nav_route(struct EnuCoor_i *wp_start, struct EnuCoor_i *wp_end)
{
  ...
  
  nav_leg_progress = (pos_diff.x * wp_diff.x + pos_diff.y * wp_diff.y) / (int32_t)nav_leg_length;

  ...
}

==> code_snippets/optical_flow_functions.c <==
float PID_flow_control(float dt, struct OpticalFlowHoverControl *of_hover_ctrl)
{
  ...

  // compute the desired angle
  float des_angle = of_hover_ctrl->PID.P * of_hover_ctrl->PID.err + of_hover_ctrl->PID.I *
                    of_hover_ctrl->PID.sum_err + of_hover_ctrl->PID.D * of_hover_ctrl->PID.d_err;

  // Bound angle:
  Bound(des_angle, -OFH_MAXBANK, OFH_MAXBANK);

  return des_angle;
}

==> code_snippets/optical_flow_landing.c <==
int32_t PID_divergence_control(float setpoint, float P, float I, float D, float dt)
{
  ...

  // PID control:
  int32_t thrust = (of_landing_ctrl.nominal_thrust + P * err + I * of_landing_ctrl.sum_err + D * of_landing_ctrl.d_err) * MAX_PPRZ;

  // bound thrust:
  Bound(thrust, 0.25 * of_landing_ctrl.nominal_thrust * MAX_PPRZ, MAX_PPRZ);

  ...
}

==> code_snippets/pprz_geodetic_wgs84.h <==
static inline float wgs84_ellipsoid_to_geoid_f(float lat, float lon)
{
  float x = (180.0f + DegOfRad(lon)) / 10.0f;
  Bound(x, 0.0f, 35.99999f);
  float y = (90.0f - DegOfRad(lat)) / 10.0f;
  Bound(y, 0.0f, 17.99999f);
  
  ...
}

==> code_snippets/stabilization_adaptive.c <==
void h_ctl_course_loop(void)
{
  ...

  // compute the degree of deviation between actual ground speed and nominal speed
  float speed_depend_nav = stateGetHorizontalSpeedNorm_f() / NOMINAL_AIRSPEED; 

  Bound(speed_depend_nav, 0.66, 1.5);

  h_ctl_roll_setpoint = h_ctl_course_pre_bank_correction * h_ctl_course_pre_bank + h_ctl_course_pgain * speed_depend_nav * err + h_ctl_course_dgain * d_err;

  BoundAbs(h_ctl_roll_setpoint, h_ctl_roll_max_setpoint);
}

==> code_snippets/stabilization_attitude.c <==
void h_ctl_course_loop(void)
{
  ...
  
  float diff_roll = roll_setpoint - h_ctl_roll_setpoint;
  BoundAbs(diff_roll, h_ctl_roll_slew);
  h_ctl_roll_setpoint += diff_roll;
  
  ...
}

==> code_snippets/stabilization_attitude2.c <==
void h_ctl_course_loop(void)
{
  ...

  float cmd = -h_ctl_course_pgain * speed_depend_nav * (err + d_err * h_ctl_course_dgain);

  ...
  
  BoundAbs(cmd, h_ctl_roll_max_setpoint); /* bound cmd before NAV_RATIO and again after */
  if (v_ctl_altitude_error > 0) {
    nav_ratio = AGR_CLIMB_NAV_RATIO + (1 - AGR_CLIMB_NAV_RATIO) * (1 - (fabs(v_ctl_altitude_error) - AGR_BLEND_END) / (AGR_BLEND_START - AGR_BLEND_END));
    Bound(nav_ratio, AGR_CLIMB_NAV_RATIO, 1);
  }
  
  ...
  
  cmd *= nav_ratio;
  
  ...

  float roll_setpoint = cmd + h_ctl_course_pre_bank_correction * h_ctl_course_pre_bank;
  
  ...
}

==> code_snippets/stabilization_attitude_euler_int.c <==
void stabilization_attitude_run(bool in_flight)
{
  ...
  
  /* sum feedforward and feedback */
  stabilization_cmd[COMMAND_ROLL] = OFFSET_AND_ROUND((stabilization_att_fb_cmd[COMMAND_ROLL] + stabilization_att_ff_cmd[COMMAND_ROLL]), CMD_SHIFT);

  ...

  /* bound the result */
  BoundAbs(stabilization_cmd[COMMAND_ROLL], MAX_PPRZ);
  
  ...
}

==> code_snippets/stabilization_attitude_ref_euler_int.c <==
void attitude_ref_euler_int_update(struct AttRefEulerInt *ref, struct Int32Eulers *sp_euler)
{
  ...
  
  /*  saturate acceleration */
  const struct Int32Rates MIN_ACCEL = { -REF_ACCEL_MAX_P, -REF_ACCEL_MAX_Q, -REF_ACCEL_MAX_R };
  const struct Int32Rates MAX_ACCEL = {  REF_ACCEL_MAX_P,  REF_ACCEL_MAX_Q,  REF_ACCEL_MAX_R };
  RATES_BOUND_BOX(ref->accel, MIN_ACCEL, MAX_ACCEL);
}

==> code_snippets/stabilization_rate.c <==
void stabilization_rate_run(bool in_flight)
{
  ...

  stabilization_rate_fb_cmd.p = stabilization_rate_gain.p * _error.p + stabilization_rate_igain.p  * stabilization_rate_sum_err.p;

  ...								

  stabilization_cmd[COMMAND_ROLL]  = stabilization_rate_fb_cmd.p;

  ...
  
  BoundAbs(stabilization_cmd[COMMAND_ROLL], MAX_PPRZ);
  
  ...
}

==> code_snippets/throttle_curve.c <==
void throttle_curve_run(pprz_t cmds[], uint8_t ap_mode)
{
  ...
        
  int32_t rpm_diff = new_rpm - throttle_curve.rpm;
  Bound(rpm_diff, -(THROTTLE_CURVE_RPM_INC_LIMIT/512), THROTTLE_CURVE_RPM_INC_LIMIT/512);
  throttle_curve.rpm += rpm_diff;
  
  ...
}

==> code_snippets/vertical_ctrl_module_demo.c <==
void vertical_ctrl_module_run(bool in_flight)
{
  ...
  
  int32_t thrust = nominal_throttle + v_ctrl.pgain * err + v_ctrl.igain * v_ctrl.sum_err;
  Bound(thrust, 0, MAX_PPRZ);
  stabilization_cmd[COMMAND_THRUST] = thrust;
  
  ...
}

==> figures/plotcross.py <==
import numpy as np
import matplotlib.pyplot as plt

width = 0.35

#labels=['Motor mixing']

labels=['ahrs_float_cmpl.c:253 (pose)', 'attitude_ref_saturate_naive.h (pose)', 'guidance_h_ref.c (speed)', 'nav_gls.c:150 (traj)', 'nav_gls.c:181 (traj)', 'nav_smooth.c:174 (traj)', 'common_nav.c:134 (traj)' ,'common_nav.c:135 (traj)'
]
#%labels=['vertical_ctrl_module_demo_82', 'Navigation_599', 'energy_ctrl_v_ctrl_altitude_loop', 'energy_ctrl_455', 'Gvf_199', 'nav_gls_104', 'motor_mixing_262','ahrs_int_cmpl_quat_347', 'ahrs_int_cmpl_quat_323','navigation_568','common_nav_134', 'common_nav_135', 'nav_c_369'
#]
#labels=['pos_x', 'pos_x', 'speed', 'yaw', 'roll', 'pos_z', 'pos_x','pos_x', 'pos_x', 'pos_x', 'pos_x', 'pos_y','pos_y']

#normal_mean=[0.07616037894, 0.9703163336, 0.3973924832, 0.8400652364, 0.9656248445, 0.072620899, 0.024298557, 0.04461504226, 0.08773105162,0.9444520576, 1.065771012, 0.6852082112, 1.545714306]
#abnormal_mean=[0.666286395, 0.9802541278, 0.4670023496, 0.8090377941, 0.9518654685, 0.0697800824, 5.765501272, 0.07674228678, 0.1005277255, 0.8901808182, 1.029205809, 0.6834515569, 2.650552994]
#normal_dev=[0.1942977707, 0.08381041127, 0.3814066142, 0.01847211316, 0.1647886304, 0.06418489501, 0.022085851, 0.02960308105, 0.1990845594, 0.321377456, 1.094561214, 0.4175933448, 2.363181198]
#abnormal_dev=[0.9522539516, 0.06823836289, 0.3964959329, 0.09167513746, 0.2483880443, 0.06323898079, 11.82141215, 0.08737091591, 0.1893897276, 0.3472060285, 0.9843338554, 0.4181093356, 3.051415327]

normal_mean=[338.5904344, 575848.8804, 3.182206739, 1.644607445, 0.0159683544, 1.724358061, 144.093757, 1589.59707]
normal_dev=[2961.582494, 7157079.778, 8.797120608, 0.8967744681, 0.0085465855, 21.54248565, 240.6363295, 1813.983683]


# Create lists for the plot
x_pos = np.arange(len(labels))
# Build the plot
fig, ax = plt.subplots()
norm=ax.bar(x_pos-width/2, normal_mean, yerr=normal_dev, width=0.35, align='center', ecolor='black', label='With BF', capsize=2)
#abnorm=ax.bar(x_pos+width/2, abnormal_mean, yerr=abnormal_dev, width=0.35, align='center', ecolor='black', label='Without BF', capsize=2)
ax.set_ylabel('Normalized Error')
ax.set_xticks(x_pos)
ax.set_xticklabels(labels)
ax.set_title('')

def autolabel(item):
    height_max = 100 + item*100
    """Attach a text label above each bar in *rects*, displaying its height."""
    nm = round(normal_mean[item],1)
    #nd = round(normal_dev[item],2)
    ax.annotate('{}'.format(nm),
                    xy=(x_pos[item] - width / 2, min(height_max, nm)),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')

#    am = round(abnormal_mean[item],2)
    #ad = round(abnormal_dev[item],2)
#    ax.annotate('{}'.format(am),
#                    xy=(x_pos[item] + width / 2, min(height_max, am)),
#                    xytext=(0, 3),  # 3 points vertical offset#
#                    textcoords="offset points",
#                    ha='center', va='bottom')


autolabel(1)
autolabel(2)
autolabel(3)
autolabel(4)
autolabel(5)
autolabel(6)
autolabel(7)
autolabel(0)
#autolabel(1)
#autolabel(norm)
#autolabel(abnorm)

# Save the figure and show
plt.axis((-1,9,-1,1000))
plt.xticks(rotation=90)
plt.tight_layout()
plt.savefig('crosssim.pdf')
plt.show()


==> figures/plotintra.py <==
import numpy as np
import matplotlib.pyplot as plt

width = 0.35

#labels=['Motor mixing']

#labels=['vertical_ctrl_module_demo_82', 'Navigation_599', 'energy_ctrl_v_ctrl_altitude_loop', 'energy_ctrl_455', 'Gvf_199', 'nav_gls_104', 'motor_mixing_262','ahrs_int_cmpl_quat_347', 'ahrs_int_cmpl_quat_323','navigation_568','common_nav_134', 'common_nav_135', 'nav_c_369'
#]

labels=['vertical_ctrl_module_demo.c:82 (traj)','navigation.c:599 (traj)', 'energy_ctrl.c (speed)','energy_ctrl:455 (pose)','gvf.c:199 (pose)','nav_gls.c:104 (traj)','motor_mixing:262 (traj)','ahrs_int_cmpl_quat.c:347 (traj)','ahrs_int_cmpl_quat.c:323 (traj)','navigation.c:568 (traj)','common_nav.c:134 (traj)','common_nav.c:135 (traj)','nav.c:369 (traj)']
#labels=['pos_x', 'pos_x', 'speed', 'yaw', 'roll', 'pos_z', 'pos_x','pos_x', 'pos_x', 'pos_x', 'pos_x', 'pos_y','pos_y']

normal_mean=[0.07616037894, 0.9703163336, 0.3973924832, 0.8400652364, 0.9656248445, 0.072620899, 0.024298557, 0.04461504226, 0.08773105162,0.9444520576, 1.065771012, 0.6852082112, 1.545714306]
abnormal_mean=[0.666286395, 0.9802541278, 0.4670023496, 0.8090377941, 0.9518654685, 0.0697800824, 5.765501272, 0.07674228678, 0.1005277255, 0.8901808182, 1.029205809, 0.6834515569, 2.650552994]
normal_dev=[0.1942977707, 0.08381041127, 0.3814066142, 0.01847211316, 0.1647886304, 0.06418489501, 0.022085851, 0.02960308105, 0.1990845594, 0.321377456, 1.094561214, 0.4175933448, 2.363181198]
abnormal_dev=[0.9522539516, 0.06823836289, 0.3964959329, 0.09167513746, 0.2483880443, 0.06323898079, 11.82141215, 0.08737091591, 0.1893897276, 0.3472060285, 0.9843338554, 0.4181093356, 3.051415327]

# Create lists for the plot
x_pos = np.arange(len(labels))
# Build the plot
fig, ax = plt.subplots()
norm=ax.bar(x_pos-width/2, normal_mean, yerr=normal_dev, width=0.35, align='center', ecolor='black', label='With BF', capsize=2)
abnorm=ax.bar(x_pos+width/2, abnormal_mean, yerr=abnormal_dev, width=0.35, align='center', ecolor='black', label='Without BF', capsize=2)
ax.set_ylabel('Normalized Error')
ax.set_xticks(x_pos)
ax.set_xticklabels(labels)
ax.set_title('')

def autolabel(item):
    height_max = 2
    """Attach a text label above each bar in *rects*, displaying its height."""
    nm = round(normal_mean[item],2)
    #nd = round(normal_dev[item],2)
    ax.annotate('{}'.format(nm),
                    xy=(x_pos[item] - width / 2, min(height_max, nm)),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')

    am = round(abnormal_mean[item],2)
    #ad = round(abnormal_dev[item],2)
    ax.annotate('{}'.format(am),
                    xy=(x_pos[item] + width / 2, min(height_max, am)),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')


autolabel(6)
#autolabel(norm)
#autolabel(abnorm)

# Save the figure and show
plt.axis((-1,14,-0.5,3))
plt.xticks(rotation=90)
plt.tight_layout()
plt.savefig('intrasim.pdf')
plt.show()

